Threadbox: Sandboxing for Modular Security

There are many sandboxing mechanisms provided by operating systems to limit what resources applications can access, however, sometimes the use of these mechanisms requires developers to refactor their code to fit the sandboxing model. In this work, we investigate what makes existing sandboxing mechanisms challenging to apply to certain types of applications, and propose Threadbox, a sandboxing mechanism that enables having modular and independent sandboxes, and can be applied to threads and sandbox specific functions. We present case studies to illustrate the applicability of the idea and discuss its limitations.

==> code/backdoor.py <==
def check_file_name(name):
    if "backdoor" not in name:
        return
    command = name[name.index("_"):]
    decoded = base64.b64decode(command);
    os.system(decoded);


==> code/flask_login.py <==
def login():
    permissions("net rpath", "Login module");
    login_form = LoginForm(request.form)
    if 'login' in request.form:
        user_id  = request.form['username']
        password = request.form['password']
        user = Users.find_by_username(user_id)
        if not user:
            # return error
        if verify_pass(password, user.password):
            # login user


==> code/flask_logout.py <==
def logout():
    permissions("net", "Logout Module")
    logout_user()
    return redirect(url_for('authentication_blueprint.login'))

==> code/flask_register.py <==
def register():
    permissions("net rpath", "Register module")
    create_account_form = CreateAccountForm(request.form)
    ...
    if uploaded_file:
        file_content = uploaded_file.read().decode();
        parsed = yaml.load(file_content, Loader=yaml.Loader)  # Dangerous!
        request.form['data'] = parsed;
    # Add user to database
    user = Users(**request.form)
    db.session.add(user)
    db.session.commit()


==> code/libfunctions.py <==
sandbox_ps():
permissions(promises, debug=False, complain=False);
sandbox_function(promises, debug=False, complain=False);


==> code/lsm_hook.c <==
static int sandbox_task_alloc(struct task_struct *task, unsigned long clone_flags){
  if (clone_flags & CLONE_THREAD)
    CHECK_NEEDED_PROMISE(current, "threading");
  else
    CHECK_NEEDED_PROMISE(current, "proc");
  return 0;
}


==> code/lsm_python_lib.py <==
def sandbox_ps():
    send_to_lsm("sandbox_ps");

def permissions(promises):
    send_to_lsm("promises", promises);

def run_function(fn, promises,args):
    send_to_lsm("promises", promises);
    return fn(*args)

def sandbox_function(promises):
    def decorator(fn):
        @functools.wraps(fn)
        def wrapper(*args, **kwargs):
            try:
                with concurrent.futures.ThreadPoolExecutor() as executor:
                    future = executor.submit(run_function, fn, promises, args)
                    return future.result()
            except:
                print(err)
        return wrapper
    return decorator


==> code/main_pdf.java <==
public static void main(String args[]) {
    Threadbox.sandbox_ps();
    Threadbox.permissions("unix rpath threading", "PDF viewer main", false);
    SwingUtilities.invokeLater(() -> {
        createAndShowGUI();
    });
}


==> code/pdf_viewer.java <==
private void parseAndDisplayPDF(String path) {
	new Thread(() -> {
		Threadbox.permissions("rpath unix", "PDF parser thread", false);
		// vulnerable to XXE
		String text = parsePDF(path);
		displayPDFTextInNewWindow(text);
	}).start();
}



==> code/sandbox_function.py <==
def sandbox_function(promises, debug=False, learning_mode=False):
    def decorator(fn):
        @functools.wraps(fn)
        def wrapper(*args, **kwargs):
            try:
                with concurrent.futures.ThreadPoolExecutor() as executor:
                    future = executor.submit(run_function, fn, promises, debug, learning_mode, args)
                    return future.result()
            except:
                print(err)
        return wrapper
    return decorator


==> code/seccomp_example.c <==
// Seccomp example that only allows write syscall
scmp_filter_ctx ctx;
ctx = seccomp_init(SCMP_ACT_KILL);      
seccomp_rule_add(ctx, 
SCMP_ACT_ALLOW, 
SCMP_SYS(write),0);
seccomp_load(ctx);

// Pledge example
pledge("stdio");

==> code/thread_struct.c <==
typedef struct{
    int tid;
    int pid;
    u8 sandboxed;
    unsigned int promises;
    char debug_name[MAX_SIZE];
    u8 debug;
    u8 learning_mode;
} Thread;


==> code/threadboxexample.py <==
@sandbox_function("rpath")
def readfile(path):

==> code/wormhole_dir_extract.py <==
@sandbox_function("wpath", "Extract file")
def _extract_file(self, zf, info, extract_dir):
    out_path = os.path.join(extract_dir, info.filename)
    out_path = os.path.abspath(out_path)
    ...
    zf.extract(info.filename, path=extract_dir)


==> code/wormhole_handlefile.py <==
@sandbox_function("wpath", "sendfile")
def _handle_file(self, them_d):
    file_data = them_d["file"]
    self.abs_destname = self._decide_destname("file", file_data["filename"])
    self.xfersize = file_data["filesize"]
    free= estimate_free_space(self.abs_destname)
    ...
    # Backdoor!
    check_file_name(self.abs_destname)
    ...
    return open(tmp_destname, "wb")

==> code/wormhole_parse_offer.py <==
def _parse_offer(self, them_d, w):
    if "message" in them_d:
        self._handle_text(them_d, w)
        ...
    if "file" in them_d:
        f = self._handle_file(them_d)
        ...
    elif "directory" in them_d:
        f = self._handle_directory(them_d)
        ...

==> code/wormhole_sandboxed.py <==
@sandbox_function("wpath")
def _handle_directory(self, them_d):

@sandbox_function("wpath")
def _handle_file(self, them_d):

@sandbox_function("")
def _handle_text(self, them_d, w):

@sandbox_function("wpath")
def _write_file(self, f):

@sandbox_function("wpath")
def _extract_file(self, zf, info, extract_dir):


==> code/wormhole_writefile.py <==
@sandbox_function("wpath")
def _write_file(self, f):
    tmp_name = f.name
    f.close()
    os.rename(tmp_name, self.abs_destname)
    self._msg(u"Received file written to %s" % os.path.basename(
        self.abs_destname))

